Bayesian Inference of Log Determinants

The log-determinant of a kernel matrix appears in a variety of machine learning problems, ranging from determinantal point processes and generalized Markov random fields, through to the training of Gaussian processes. Exact calculation of this term is often intractable when the size of the kernel matrix exceeds a few thousand. In the spirit of probabilistic numerics, we reinterpret the problem of computing the log-determinant as a Bayesian inference problem. In particular, we combine prior knowledge in the form of bounds from matrix theory and evidence derived from stochastic trace estimation to obtain probabilistic estimates for the log-determinant and its associated uncertainty within a given computational budget. Beyond its novelty and theoretic appeal, the performance of our proposal is competitive with state-of-the-art approaches to approximating the log-determinant, while also quantifying the uncertainty due to budget-constrained evidence.

==> figures/plot_decay.py <==
import matplotlib.patches as mpatches
from matplotlib import gridspec
import numpy as np
import matplotlib.pylab as plt
import pickle
from scipy.sparse import csr_matrix
from scipy.special import polygamma
from matplotlib import rc

# activate latex text rendering
plt.rcParams['legend.numpoints'] = 1
plt.rc('font', family='Times New Roman', size=20, weight='normal')

plt.figure(figsize=[9,4])

trange = [0,9,19,29,39,49]

#for i in range(7):

for i in trange:
    m = np.array(range(1000000)) + 1.
    plt.plot(m, (polygamma(0,m + (i+1) + 3./2) - polygamma(0,m))/(i + 5./2), label=r'$\nu$ = '+str(i+1), lw=3)

for k in range(10):
    plt.plot(m*10**(k-3), m**-1, 'k--', alpha=0.2)

#plt.rc('text', usetex=True)
plt.yscale('log')
plt.xscale('log')
plt.legend(loc = 3,prop={'size':20}, ncol=2)
# plt.title('Expected Absolute Error of Truncated Taylor Series\n for Kernel Matrices', y=1.04)
plt.ylabel('Absolute Error')
plt.xlabel('Order of Truncation')
plt.xlim([1,1e6])
plt.ylim([1e-6, 1])

plt.savefig('TaylorError.pdf', bbox_inches='tight')


==> figures/plot_syn.py <==
import matplotlib.patches as mpatches
from matplotlib import gridspec
import numpy as np
import matplotlib.pylab as plt
import pickle
from scipy.sparse import csr_matrix
from matplotlib import rc

# activate latex text rendering
plt.rcParams['legend.numpoints'] = 1
plt.rc('font', family='Times New Roman', size=16, weight='normal')

truth_list = pickle.load( open( "../data/truth_synthetic.obj", "rb" ) )
eigspect = pickle.load( open( "../data/eigs_synthetic.obj", "rb" ) )


taylor_res_total = pickle.load( open( "../data/taylor_synthetic.obj", "rb" ) )
chebyshev_res_total = pickle.load( open( "../data/chebyshev_synthetic.obj", "rb" ) )
lanczos_res_total = pickle.load( open( "../data/lanczos_synthetic.obj", "rb" ) )
gp_post_res_total = pickle.load( open( "../data/gppost_synthetic.obj", "rb" ) )
gp_trunc_post_res_total = pickle.load( open( "../data/gptrunc_synthetic.obj", "rb" ) )

plt.rcParams['legend.numpoints'] = 1

gs = gridspec.GridSpec(1, 2, width_ratios=[3, 2]) 

fig = plt.figure(figsize=[15,3])
ax1 = fig.add_subplot(gs[0])
k = [1, 2, 3, 4, 5, 6]
for j in range(len(k)):
    d = ['o','s','x','*']
    order = range(40,45,5)
    for i in xrange(3):
        ax1.plot([k[j] + (i-1)*0.15, k[j] + (i-1)*0.15], [1e-7, 1],'k-', markeredgewidth=0, alpha=0.1)
        
        ax1.plot(k[j] + (i-1)*0.15, np.abs(taylor_res_total[j][i] - truth_list[j])/np.abs(truth_list[j]),'r'+d[1], alpha=0.75, markersize=7, markeredgewidth   =0)
        ax1.plot(k[j] + (i-1)*0.15, np.abs(chebyshev_res_total[j][i] - truth_list[j])/np.abs(truth_list[j]),'g'+d[1], alpha=0.75, markersize=7, markeredgewidth   =0)
        ax1.plot(k[j] + (i-1)*0.15, np.abs(lanczos_res_total[j][i] - truth_list[j])/np.abs(truth_list[j]),'m'+d[1], alpha=0.75, markersize=7, markeredgewidth   =0)
        ax1.plot(k[j] + (i-1)*0.15, np.abs(gp_post_res_total[j][i] - truth_list[j])/np.abs(truth_list[j]),'k'+d[1], alpha=0.75, markersize=7, markeredgewidth   =0)
        ax1.plot(k[j] + (i-1)*0.15, np.abs(gp_trunc_post_res_total[j][i] - truth_list[j])/np.abs(truth_list[j]),'b'+d[0], alpha=1., markersize=8, markeredgewidth   =0)
        
ax1.set_yscale('log')
ax1.set_xlim([0.5,6.5])
ax1.set_ylim([1e-4,1])
ax1.set_xlabel('Matrix Log Eigenspectra')
ax1.set_ylabel('Absolute Relative Error')
# ax1.set_title('Constant Matrix Vector Multiplications',y=1.01)


#Create custom artists
star = plt.Line2D([0], [0], color='k', marker='*', linestyle='')
circle = plt.Line2D([0], [0], color='k', marker='o', linestyle='')
lildot = plt.Line2D([0], [0], color='k', marker='.', linestyle='')
ex = plt.Line2D([0], [0], color='k', marker='x', linestyle='')

red_patch = mpatches.Patch(color='red')
blue_patch = mpatches.Patch(color='magenta')
green_patch = mpatches.Patch(color='green')
black_patch = mpatches.Patch(color='black')
mag_patch = mpatches.Patch(color='blue')


ax1.legend([red_patch, green_patch, blue_patch, black_patch, mag_patch],
          ['Taylor', 'Chebyshev', 'SLQ', 'PN Mean', 'PN Trunc. Mean'], ncol = 3, bbox_to_anchor=(.975, -0.19), prop={'size':15})

ax2 = fig.add_subplot(gs[1])

for j in range(len(k)):
    ax2.plot(eigspect[j], label='Spect-'+str(j+1),lw=2)
    
# ax2.set_title('Log Eigenspectra',y=1.01)
ax2.set_ylabel(r'$\log(\lambda_i)$')
ax2.set_xlabel('Eigenvalue Index')
lgd = ax2.legend(ncol=3, loc=3, bbox_to_anchor=(-0.09, -0.55),prop={'size':15})

x = [0,1,2,3,4,5,6]
names_ = []
for i in range(7):
    names_.append('Spect-'+str(i))
ax1.set_xticklabels(names_)

ax2.set_ylim([-15,0])

plt.savefig('eigspect_vs_absrelerror.pdf',bbox_extra_artists=(lgd,), bbox_inches='tight')

==> figures/plot_ufl_1.py <==
import matplotlib.patches as mpatches
from matplotlib import gridspec
import numpy as np
import matplotlib.pylab as plt
import pickle
from scipy.sparse import csr_matrix
from matplotlib import rc

# activate latex text rendering
plt.rcParams['legend.numpoints'] = 1

truth_values = [-546787,
               1.1093e6,
               3.3943e6,
               1.3869e6,
               -35163,
               5521 ]

dataset_names = ['thermomech_TC',\
                 'bonesS01',\
                 'ecology2',\
                 'thermal2',\
                 'California_new',\
                 'qpband_new']

dataset_size = ['102,158',
                '127,224',
                '999,999',
                '1,228,045',
                0,
                0 ]

taylor_res = pickle.load( open( "../data/taylor_ufl.obj", "rb" ) )
chebyshev_res = pickle.load( open( "../data/chebyshev_ufl.obj", "rb" ) )
lanczos_res = pickle.load( open( "../data/lanczos_ufl.obj", "rb" ) )
gp_prior_res = pickle.load( open( "../data/gpprior_ufl.obj", "rb" ) )
gp_res = pickle.load( open( "../data/gppost_ufl.obj", "rb" ) )
gp_trunc_res = pickle.load( open( "../data/gptrunc_ufl.obj", "rb" ) )

#gs = gridspec.GridSpec(1, 2, width_ratios=[3, 1]) 

#fig = plt.figure(figsize=[15,4])
#ax1 = fig.add_subplot(gs[0])
plt.figure(figsize=[8,4])
plt.rc('font', family='Times New Roman', size=16, weight='normal')

k = [1, 2, 3, 4]
for j in range(len(k)):
    d = ['o','s','x','*']
    order = [5,10,20]
    
    if j+1 != len(k):
        plt.plot([(k[j] + k[j+1])/2., (k[j] + k[j+1])/2.], [1e-4, 1],'k-', markeredgewidth=0, alpha=1.)
    
    for i in xrange(6):
        plt.plot([k[j] + (i-2.5)*0.15, k[j] + (i-2.5)*0.15], [1e-4, 1],'k-', markeredgewidth=0, alpha=0.1)
        
        plt.plot(k[j] + (i-2.5)*0.15, np.abs(np.array(taylor_res[j][i]) - truth_values[j])/np.abs(truth_values[j]),'r'+d[1], alpha=0.75, markersize=7, markeredgewidth   =0)
        plt.plot(k[j] + (i-2.5)*0.15, np.abs(np.array(chebyshev_res[j][i]) - truth_values[j])/np.abs(truth_values[j]),'g'+d[1], alpha=0.75, markersize=7,markeredgewidth   =0)
        plt.plot(k[j] + (i-2.5)*0.15, np.abs(np.array(lanczos_res[j][i]) - truth_values[j])/np.abs(truth_values[j]),'m'+d[1], alpha=0.75, markersize=7,markeredgewidth   =0)
        plt.plot(k[j] + (i-2.5)*0.15, np.abs(np.array(gp_res[j][i]) - truth_values[j])/np.abs(truth_values[j]),'k'+d[1], alpha=0.75, markersize=7,markeredgewidth   =0)
        plt.plot(k[j] + (i-2.5)*0.15, np.abs(np.array(gp_trunc_res[j][i]) - truth_values[j])/np.abs(truth_values[j]),'b'+d[0], alpha=1., markersize=8,markeredgewidth   =0)
        
plt.yscale('log')
plt.xlim([0.5,4.5])
plt.xlabel('UFL Dataset')
plt.ylabel('Absolute Relative Error')
# plt.title('Constant Matrix Vector Multiplications',y=1.01)

x = np.array([1,2,3,4])
names_and_size = []
for i in range(4):
    names_and_size.append(dataset_names[i] +'\n(d=' + str(dataset_size[i])+')')

plt.xticks(x, names_and_size)

#Create custom artists
star = plt.Line2D([0], [0], color='k', marker='*', linestyle='')
circle = plt.Line2D([0], [0], color='k', marker='o', linestyle='')
lildot = plt.Line2D([0], [0], color='k', marker='.', linestyle='')
ex = plt.Line2D([0], [0], color='k', marker='x', linestyle='')

red_patch = mpatches.Patch(color='red')
blue_patch = mpatches.Patch(color='blue')
green_patch = mpatches.Patch(color='green')
black_patch = mpatches.Patch(color='black')
mag_patch = mpatches.Patch(color='magenta')


lgd = plt.legend([red_patch, green_patch, mag_patch, black_patch, blue_patch],
          ['Taylor', 'Chebyshev', 'SLQ', 'PN Mean', 'PN Trunc. Mean'], bbox_to_anchor=(0.95, -0.23), ncol=3, prop={'size':15})

'''ax2 = fig.add_subplot(gs[1])

for j in range(len(k)):
    ax2.plot(eigspect[j], label=str(j+1))
    
ax2.set_title('Log Eigen Spectrums')
ax2.set_ylabel(r'$\log(\lambda_i)$')
ax2.set_xlabel('Eigenvalue index')
ax2.legend(ncol=3, loc=3)

ax2.set_ylim([-28,2])'''

plt.savefig('UFL_1_small.pdf',bbox_extra_artists=(lgd,), bbox_inches='tight')


==> figures/plot_ufl_uq.py <==
import matplotlib.patches as mpatches
from matplotlib import gridspec
import numpy as np
import matplotlib.pylab as plt
import pickle
from scipy.sparse import csr_matrix
from matplotlib import rc

# activate latex text rendering
plt.rcParams['legend.numpoints'] = 1

truth_values = [-546787,
               1.1093e6,
               3.3943e6,
               1.3869e6,
               -35163,
               5521 ]

dataset_names = ['thermomech_TC',\
                 'bonesS01',\
                 'ecology2',\
                 'thermal2',\
                 'California_new',\
                 'qpband_new']

dataset_size = ['102,158',
                '127,224',
                '999,999',
                '1,228,045',
                0,
                0 ]

zscore_res = pickle.load( open( "../data/zscore_ufl.obj", "rb" ) )

#gs = gridspec.GridSpec(1, 2, width_ratios=[3, 1]) 

plt.rc('font', family='Times New Roman', size=16, weight='normal')
plt.rcParams['legend.numpoints'] = 1

#gs = gridspec.GridSpec(1, 2, width_ratios=[3, 1]) 

#fig = plt.figure(figsize=[15,4])
#ax1 = fig.add_subplot(gs[0])
plt.figure(figsize=[8,4])
k = [1, 2, 3, 4]
for j in range(len(k)):
    d = ['o','.','x','*']
    order = [5,10,20]
    
    if j+1 != len(k):
        plt.plot([(k[j] + k[j+1])/2., (k[j] + k[j+1])/2.], [0, 2.5],'k-', markeredgewidth=0, alpha=1.)
    
    for i in xrange(6):
        plt.plot([k[j] + (i-2.5)*0.15, k[j] + (i-2.5)*0.15], [0, 2.5],'k-', markeredgewidth=0, alpha=0.1)
        
        plt.plot(k[j] + (i-2.5)*0.15, zscore_res[j][i],'k'+d[0], alpha=0.75, markersize=8, markeredgewidth   =0)

plt.fill_between([0.5,4.5], [1.,1.], [0.,0.], color='red', alpha=0.15)
plt.fill_between([0.5,4.5], [2.,2.], [1.,1.], color='red', alpha=0.08)
plt.fill_between([0.5,4.5], [2.,2.], [3.,3.], color='red', alpha=0.03)
        
plt.xlim([0.5,4.5])
plt.ylim([0.,2.5])
plt.xlabel('UFL Dataset')
plt.ylabel('Absolute Error Divided by \n Predicted Standard Deviation')
# plt.title('Constant Matrix Vector Multiplications',y=1.02)

x = np.array([1,2,3,4])
names_and_size = []
for i in range(4):
    names_and_size.append(dataset_names[i] +'\n(d=' + str(dataset_size[i])+')')

plt.xticks(x, names_and_size)


plt.savefig('UFL_1_uncertainty.pdf', bbox_inches='tight')
